Dynamic Dictionary Learning for Remote Sensing Image Segmentation

Remote sensing image segmentation faces persistent challenges in distinguishing morphologically similar categories and adapting to diverse scene variations. While existing methods rely on implicit representation learning paradigms, they often fail to dynamically adjust semantic embeddings according to contextual cues, leading to suboptimal performance in fine-grained scenarios such as cloud thickness differentiation. This work introduces a dynamic dictionary learning framework that explicitly models class ID embeddings through iterative refinement. The core contribution lies in a novel dictionary construction mechanism, where class-aware semantic embeddings are progressively updated via multi-stage alternating cross-attention querying between image features and dictionary embeddings. This process enables adaptive representation learning tailored to input-specific characteristics, effectively resolving ambiguities in intra-class heterogeneity and inter-class homogeneity. To further enhance discriminability, a contrastive constraint is applied to the dictionary space, ensuring compact intra-class distributions while maximizing inter-class separability. Extensive experiments across both coarse- and fine-grained datasets demonstrate consistent improvements over state-of-the-art methods, particularly in two online test benchmarks (LoveDA and UAVid). Code is available at https://anonymous.4open.science/r/D2LS-8267/.

==> fig/visualization/drawio_pdf/compress_pdfs.py <==
import os
import requests
import time
from fake_useragent import UserAgent
from rich.progress import Progress, SpinnerColumn, BarColumn, TextColumn, TaskID
from colorama import Fore, Style
from itertools import cycle
from concurrent.futures import ThreadPoolExecutor, as_completed

# Define the directory containing PDF files
pdf_directory = 'tmp'

# Define the upload URL and compression URL
upload_url = 'https://filetools2.pdf24.org/client.php?action=upload'
compress_url = 'https://filetools2.pdf24.org/client.php?action=compressPdf'

# List of User-Agent strings to cycle through for anti-scraping
user_agents = [
    "Mozilla/5.0 (Windows NT 10.0; Win64; x64) AppleWebKit/537.36 (KHTML, like Gecko) Chrome/58.0.3029.110 Safari/537.3",
    "Mozilla/5.0 (Windows NT 10.0; Win64; x64) AppleWebKit/537.36 (KHTML, like Gecko) Chrome/54.0.2840.99 Safari/537.36",
    "Mozilla/5.0 (Windows NT 6.1; WOW64; rv:54.0) Gecko/20100101 Firefox/54.0",
    "Mozilla/5.0 (Windows NT 6.1; Win64; x64) AppleWebKit/537.36 (KHTML, like Gecko) Chrome/61.0.3163.100 Safari/537.36",
    "Mozilla/5.0 (Windows NT 10.0; Win64; x64; rv:55.0) Gecko/20100101 Firefox/55.0"
]

user_agent_cycle = cycle(user_agents)

# Function to upload a PDF file
def upload_pdf(file_path):
    headers = {'User-Agent': next(user_agent_cycle)}
    with open(file_path, 'rb') as f:
        files = {'pdf': f}
        response = requests.post(upload_url, files=files, headers=headers)
        response.raise_for_status()
        return response.json()[0]

# Function to compress a PDF file
def compress_pdf(file_info, dpi=300, image_quality=75, mode='normal', color_model=''):
    headers = {'User-Agent': next(user_agent_cycle)}
    payload = {
        'files': [file_info],
        'dpi': dpi,
        'imageQuality': image_quality,
        'mode': mode,
        'colorModel': color_model # Change to 'gray' for grayscale, '' for color
    }
    response = requests.post(compress_url, json=payload, headers=headers)
    response.raise_for_status()
    job_id = response.json()['jobId']
    return job_id

# Function to download the compressed PDF file
def download_pdf(job_id, output_path):
    headers = {'User-Agent': next(user_agent_cycle)}
    download_url = f'https://filetools2.pdf24.org/client.php?mode=download&action=downloadJobResult&jobId={job_id}'
    response = requests.get(download_url, headers=headers)
    response.raise_for_status()
    with open(output_path, 'wb') as f:
        f.write(response.content)

# Function to process a single PDF file
def process_pdf(filename, retries=3):
    for attempt in range(retries):
        try:
            file_path = os.path.join(pdf_directory, filename)
            print(f'{Fore.BLUE}Uploading {filename}...{Style.RESET_ALL}')
            file_info = upload_pdf(file_path)
            print(f'{Fore.BLUE}Compressing {filename}...{Style.RESET_ALL}')
            job_id = compress_pdf(file_info, color_model='')  # Change color_model to 'gray' if needed
            output_path = os.path.join('compressed_pdfs', f'{filename}')
            print(f'{Fore.BLUE}Downloading compressed {filename}...{Style.RESET_ALL}')
            download_pdf(job_id, output_path)
            print(f'{Fore.GREEN}{filename} has been compressed and saved to {output_path}{Style.RESET_ALL}')
            time.sleep(1) # To prevent rate limiting
            return filename
        except Exception as exc:
            print(f'{Fore.RED}Attempt {attempt + 1} failed for {filename}: {exc}{Style.RESET_ALL}')
            if attempt + 1 == retries:
                print(f'{Fore.RED}Skipping {filename} after {retries} attempts.{Style.RESET_ALL}')

# Main function to process all PDF files in the directory
def main():
    if not os.path.exists('compressed_pdfs'):
        os.makedirs('compressed_pdfs')

    pdf_files = [f for f in os.listdir(pdf_directory) if f.endswith('.pdf')]

    with Progress(SpinnerColumn(), BarColumn(), TextColumn("[progress.description]{task.description}"), transient=True) as progress:
        task: TaskID = progress.add_task("[green]Processing PDFs...", total=len(pdf_files))

        with ThreadPoolExecutor(max_workers=5) as executor:
            future_to_filename = {executor.submit(process_pdf, filename): filename for filename in pdf_files}
            for future in as_completed(future_to_filename):
                filename = future_to_filename[future]
                try:
                    future.result()
                except Exception as exc:
                    print(f'{Fore.RED}Error processing {filename}: {exc}{Style.RESET_ALL}')
                progress.advance(task)

if __name__ == '__main__':
    main()
